Collaborative Low-Rank Subspace Clustering

In this paper we present Collaborative Low-Rank Subspace Clustering. Given multiple observations of a phenomenon we learn a unified representation matrix. This unified matrix incorporates the features from all the observations, thus increasing the discriminative power compared with learning the representation matrix on each observation separately. Experimental evaluation shows that our method outperforms subspace clustering on separate observations and the state of the art collaborative learning algorithm.

==> figs/convert.sh <==
#!/bin/sh
for file in *.eps
do
  epstopdf $file
done


